CoMET: Tracking the Shared Pose Error of Roadside Messages for Asynchronous Vehicle-Infrastructure Cooperative 3D Detection

A roadside sensor can detect vehicles hidden from the ego vehicle, but a pose error shifts every detection in the same message. We study asynchronous vehicle-infrastructure cooperative 3D detection on V2X-Seq using only information available at decision time, without ground truth, future frames, or per-pair calibration offsets at inference. Objects seen by both sensors reveal the shared translation, but even at zero added delay, 38% of validation messages have no matched pair. We propose CoMET (Common-Mode Error Tracking), which estimates this translation over time. At each message arrival, CoMET matches vehicle and roadside detections, estimates the offset from mutually nearest pairs, and updates a Kalman filter for that sender. When no pair matches, the filter carries its estimate forward. The correction applies to all roadside boxes, including those unseen by the ego vehicle. The estimator has no learned parameters; a separate frozen head ranks the merged detections. Across four delays from 0 to 400 ms on 21 validation sequences, CoMET averages 66.63 bird's-eye-view AP at IoU 0.7, compared with 63.18 for the same late fusion using uncorrected online poses and 62.96 for the best intermediate-fusion baseline. Across five detectors from three architectures, CoMET gains 2.2 to 3.5 AP points over online poses and 0.3 to 0.6 over estimating the offset from the current message alone. We find that the benchmark uses a zero offset as a placeholder in 28% of validation messages and that its offset search reaches the boundary in 45% of the rest. These offsets affect the labels for objects seen only from the roadside. Under two alternative label references, CoMET improves on uncorrected online poses in every evaluated population. Retraining intermediate fusion with CoMET poses and corrected labels improves detection on all three architectures tested, with statistically significant gains on two.

==> scripts/extract_numbers.py <==
"""Collect every number used in the manuscript from the reported result files in ../../results.

Writes paper/numbers.json. Tables in paper/tables/*.tex are generated from it by make_tables.py.
Only reported results are read; nothing is recomputed except means over waits, heads or seeds.
"""
import csv
import gzip
import json
from collections import defaultdict
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parents[1]
RES = HERE.parent / "results"
T3 = RES / "tables_v3"
WAITS = ("0", "100", "200", "400")
DOMAINS = ("author", "strict60", "v2xvit_seed2024", "v2xvit_seed2025", "where2comm")


def rows(path):
    op = gzip.open if str(path).endswith(".gz") else open
    with op(path, "rt", encoding="utf-8") as h:
        return list(csv.DictReader(h))


def jload(path):
    p = Path(path)
    if p.suffix == ".gz":
        return json.load(gzip.open(p, "rt"))
    return json.load(open(p))


def fields(row):
    return row.split("|")


def panel_means(path, role, name_filter, key_index, metrics=("value__ap50", "value__ap70"), domain=None):
    """Average AP over head/seed variants (and detectors, unless ``domain`` is given) per method and wait."""
    acc = defaultdict(list)
    for r in rows(path):
        if r["metric"] not in metrics:
            continue
        if domain is not None and f"/{domain}/" not in r["row"]:
            continue
        f = fields(r["row"])
        if role not in f:
            continue
        name = f[key_index]
        if not name_filter(name):
            continue
        wait = f[-2] if f[-1] == "" else f[-1]
        method = name.rsplit("_seed", 1)[0]
        acc[(method, wait, r["metric"][-4:])].append(float(r["value"]))
    out = defaultdict(dict)
    for (m, w, th), v in acc.items():
        out[m].setdefault(th, {})[w] = float(np.mean(v))
    for m in out:
        for th in out[m]:
            out[m][th]["mean"] = float(np.mean([out[m][th][w] for w in WAITS if w in out[m][th]]))
    return {k: dict(v) for k, v in out.items()}


def main():
    N = {}
    # ---------------- main table baselines (table1) ----------------
    t1 = defaultdict(lambda: defaultdict(dict))
    for r in rows(T3 / "table1.csv"):
        name, wait = r["row"].rsplit("|", 1)
        metric = r["metric"].replace("_mean", "")
        if metric in ("AP50", "AP70"):
            t1[name][metric][wait] = float(r["value"])
    for name in t1:
        for m in t1[name]:
            t1[name][m]["mean"] = float(np.mean([t1[name][m][w] for w in WAITS]))
    N["table1"] = {k: dict(v) for k, v in t1.items()}

    # ---------------- cross-detector CoMET absolute (three heads) ----------------
    cd = defaultdict(lambda: defaultdict(lambda: defaultdict(dict)))
    for r in rows(T3 / "H1_cross_detector_summary.csv"):
        dom, role, wait = r["row"].split("|")
        if r["metric"] in ("AP50_mean", "AP70_mean"):
            cd[dom][role][r["metric"][:4]][wait] = float(r["value"])
    for dom in cd:
        for role in cd[dom]:
            for m in cd[dom][role]:
                cd[dom][role][m]["mean"] = float(np.mean([cd[dom][role][m][w] for w in WAITS]))
    # The author detector's val21 rows live in table1 (same three-head recipe).
    cd["author"]["val21"]["AP50"] = dict(N["table1"]["author|val21"]["AP50"])
    cd["author"]["val21"]["AP70"] = dict(N["table1"]["author|val21"]["AP70"])
    N["comet_cross_detector"] = json.loads(json.dumps(cd))

    # ---------------- A1: EGO / PUBLIC / CoMET / OFFICIAL / MA5 absolute (author) ----------------
    a1 = defaultdict(lambda: defaultdict(lambda: defaultdict(list)))
    for r in rows(T3 / "H1_A1_retention.csv"):
        if not r["metric"].startswith("value__AP__"):
            continue
        f = fields(r["row"])
        if f[4] != "PUBLIC":
            continue
        meth = r["metric"].split("__")[-1]
        wait, th = f[-2], f[-1]
        a1[meth]["AP" + th][wait].append(float(r["value"]))
    N["author_absolute_A1"] = {m: {th: {w: float(np.mean(v)) for w, v in d.items()} for th, d in a1[m].items()} for m in a1}

    # ---------------- temporal aggregation (author, three heads) ----------------
    N["temporal"] = {}
    for role in ("val21", "mechanism_holdout14"):
        N["temporal"][role] = panel_means(T3 / "H1_temporal_aggregation.csv", role, lambda n: "_seed" in n, 4)

    # ---------------- learned vs untrained ablation (author) ----------------
    # Diagnostic ablation: original per-detector q and tau, three frozen heads; mean over the five detectors.
    N["ablation"] = {}
    N["ablation_author"] = {}
    for role in ("calibration8", "val21", "mechanism_holdout14"):
        N["ablation"][role] = panel_means(T3 / "learning_untrained_H1_ablation.csv.gz", role, lambda n: "_seed" in n, 4)
        N["ablation_author"][role] = panel_means(T3 / "learning_untrained_H1_ablation.csv.gz", role, lambda n: "_seed" in n, 4, domain="author")
    cnt = defaultdict(int)
    for r in rows(T3 / "learning_untrained_H1_ablation.csv.gz"):
        if r["metric"] == "value__ap70" and "|val21|H1_seed" in r["row"]:
            cnt[r["row"].split("/recipe_v3_interface_recovery_v2/")[1].split("/")[0]] += 1
    N["ablation_domains"] = dict(cnt)

    # ---------------- sensitivity (score threshold / gate), author val21 ----------------
    sens = defaultdict(list)
    for r in rows(T3 / "H1_sensitivity.csv.gz"):
        if r["metric"] != "value__ap70":
            continue
        f = fields(r["row"])
        name = next((x for x in f if x.startswith(("score_", "gate_"))), None)
        if not name or "author" not in r["row"]:
            continue
        sens[(f[3] or "?", name.rsplit("_frozen", 1)[0])].append(float(r["value"]))
    N["sensitivity_author_AP70"] = {f"{k[0]}|{k[1]}": float(np.mean(v)) for k, v in sens.items()}

    # ---------------- robust external (R4), val21 ----------------
    rob = defaultdict(lambda: defaultdict(lambda: defaultdict(list)))
    for r in rows(T3 / "R4_independent_read/AP.csv"):
        v = json.loads(r["values"])
        if v.get("role") != "val21":
            continue
        key = v["module"] + "_" + v["filter"]
        rob[key]["AP70"][str(v["wait_ms"])].append(v["AP70"])
        rob[key]["AP50"][str(v["wait_ms"])].append(v["AP50"])
    R4 = {}
    for k in rob:
        R4[k] = {}
        for th in rob[k]:
            d = {w: float(np.mean(x)) for w, x in rob[k][th].items()}
            d["mean"] = float(np.mean([d[w] for w in WAITS]))
            R4[k][th] = d
    N["robust_external_val21"] = R4

    # ---------------- CoAlign R3 ----------------
    co = defaultdict(lambda: defaultdict(lambda: defaultdict(list)))
    for r in rows(T3 / "CoAlign_R3_independent/AP.csv"):
        v = json.loads(r["values"])
        if v["roi"] != "common":
            continue
        co[v["method"]]["AP%d" % v["threshold"]][str(v["wait_ms"])].append(v["AP"])
    N["coalign_R3_common"] = {m: {th: dict({w: float(np.mean(x)) for w, x in d.items()}, mean=float(np.mean([np.mean(d[w]) for w in WAITS])), seeds=len(d["0"])) for th, d in co[m].items()} for m in co}

    # ---------------- anchors ----------------
    an = defaultdict(dict)
    for r in rows(T3 / "H1_anchor_statistics.csv"):
        dom, role, wait = r["row"].split("|")
        if dom == "author" and r["metric"] in ("mean_anchors", "no_anchor_fraction", "mean_anchors_given_observed"):
            an[f"{role}|{wait}"][r["metric"]] = float(r["value"])
    N["anchors_author"] = an

    # ---------------- source AP (author CoMET, three heads) ----------------
    src = defaultdict(list)
    for r in rows(T3 / "H1_source_AP.csv"):
        if r["metric"] != "value__AP":
            continue
        f = fields(r["row"])
        src[(f[10], f[-2], f[-1])].append(float(r["value"]))
    N["source_AP_author"] = {"|".join(k): float(np.mean(v)) for k, v in src.items()}

    # ---------------- A3 external/single-message estimator error vs reference ----------------
    a3 = {}
    for r in rows(T3 / "H1_A3.csv"):
        f = fields(r["row"])
        if r["metric"] in ("value__metrics__radial_RMSE_m__value", "value__metrics__failure_gt1m_fraction__value", "value__metrics__demeaned_lag1_correlation__value"):
            a3[f"{f[4]}|{f[11]}|{f[-2]}|{r['metric'].split('__')[2]}"] = float(r["value"])
    N["A3"] = a3

    # ---------------- boundaries ----------------
    opv = defaultdict(list)
    for r in rows(T3 / "H1_opv_boundary.csv"):
        if r["metric"] not in ("value__AP70", "value__AP50"):
            continue
        f = fields(r["row"])
        opv[(f[6], f[4].rsplit("_seed", 1)[0], f[-2], r["metric"][-4:])].append(float(r["value"]))
    N["opv_boundary"] = {"|".join(k): float(np.mean(v)) for k, v in opv.items()}
    v2 = defaultdict(list)
    for r in rows(T3 / "H1_v2_boundary.csv"):
        if r["metric"] not in ("value__ap70", "value__ap50"):
            continue
        f = fields(r["row"])
        v2[(f[3], f[4].rsplit("_seed", 1)[0], f[-2], r["metric"][-4:])].append(float(r["value"]))
    N["v2v4real_boundary"] = {"|".join(k): float(np.mean(v)) for k, v in v2.items()}

    # ---------------- population split contrasts, five detectors ----------------
    pop = {}
    for dom in DOMAINS:
        d = jload(RES / "population_split" / dom / "contrasts.json.gz")
        acc = defaultdict(list)
        for r in d:
            if r["wait_ms"] != "four_wait_mean":
                continue
            acc[(r["role"], r["comparison"], r["population"], r["threshold"])].append((r["delta_pp"], r["CI95"][0], r["CI95"][1]))
        pop[dom] = {"|".join(map(str, k)): dict(delta=float(np.mean([x[0] for x in v])), ci_low_min=float(min(x[1] for x in v)), ci_high_max=float(max(x[2] for x in v)), heads=len(v)) for k, v in acc.items()}
    N["population_split"] = pop

    # ---------------- dataset audit ----------------
    sat = rows(RES / "dataset_audit/offset_grid/saturation.csv")
    N["saturation"] = {r["role"]: dict(frames=int(r["frames"]), nonzero=int(r["nonzero"]), saturated=int(r["saturated"]), fraction=float(r["fraction_of_nonzero"])) for r in sat}
    N["bound_displacement"] = rows(RES / "dataset_audit/offset_grid/boundary.csv")
    census = jload(RES / "dataset_audit/R6a_raw_label_audit/summary.json")["census"]
    N["census"] = {role: dict(messages=c["messages"], zero=c["zero"], contingency=c.get("contingency")) for role, c in census.items()}

    # ---------------- auxiliary GT ----------------
    N["R6d_author"] = jload(RES / "aux_gt/R6d_all_gaps/author_paired_summary.json")
    N["R6f_summary"] = jload(RES / "aux_gt/R6f_label_median/summary.json")
    N["R6h_contrasts"] = jload(RES / "aux_gt/R6h_tier2/contrasts.json")

    # ---------------- second tier ----------------
    both = jload(RES / "tier2/R7b_TraF/contrasts_both_tiers.json")
    N["R7b_contrasts_A"] = {f"{r['role']}|{r['population']}|{r['threshold']}|{r['reference']}|{r['wait_ms']}": dict(delta=r["delta_pp"], ci=r["CI95"]) for r in both if r["tier"] == "A"}
    N["R7b_contrasts_B"] = {f"{r['role']}|{r['population']}|{r['threshold']}|{r['reference']}|{r['wait_ms']}": dict(delta=r["delta_pp"], ci=r["CI95"]) for r in both if r["tier"] == "B"}
    per = defaultdict(list)
    for p in sorted((RES / "tier2/R7b_TraF/per_seed").glob("*.json")):
        name = p.stem
        if name.endswith("_independent"):
            continue
        tier, seed, role = name.split("_", 2)
        for r in jload(p):
            per[(tier, role, r["population"], r["threshold"], str(r["wait_ms"]))].append(r["AP"])
    N["R7b_absolute"] = {"|".join(map(str, k)): float(np.mean(v)) for k, v in per.items()}
    N["R7b_decision"] = jload(RES / "tier2/R7b_TraF/decision.json")["checks"]
    N["R7b_calibration"] = jload(RES / "tier2/R7b_TraF/calibration_choice.json")["means"]
    c7 = jload(RES / "tier2/R7c_cross_architecture/contrasts.json")
    N["R7c_contrasts"] = {f"{r['architecture']}|{r['comparison']}|{r['population']}|{r['threshold']}|{r['wait_ms']}": dict(delta=r["delta_pp"], ci=r["CI95"]) for r in c7}
    per = defaultdict(list)
    for p in sorted((RES / "tier2/R7c_cross_architecture/per_seed").glob("*.json")):
        if p.stem.endswith("_independent"):
            continue
        arch, seed, meth = p.stem.split("_", 2)
        for r in jload(p):
            per[(arch, meth, r["population"], r["threshold"], str(r["wait_ms"]))].append(r["AP"])
    N["R7c_absolute"] = {"|".join(map(str, k)): float(np.mean(v)) for k, v in per.items()}
    N["R6e"] = jload(RES / "ablations/R6e_readout_head_decontamination/decision.json")["means"]
    N["verification"] = jload(RES / "verification/verify_against_recipe.json")["_all_equal"]

    (HERE / "numbers.json").write_text(json.dumps(N, indent=1))
    print("wrote", HERE / "numbers.json")


if __name__ == "__main__":
    main()


==> scripts/make_fig_overview.py <==
"""Figure 1: (a) receiver-side geometry of the common-mode error, (b) tracking it over a real
validation message stream (archived CoMET states, results/mechanism/KF_trajectories), (c) late
fusion with a protected ego prefix and a frozen readout head.
Usage: python3 make_fig_overview.py"""
import csv
import gzip
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, Polygon, Rectangle, Wedge, Circle
import numpy as np

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "Times", "STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 7, "axes.linewidth": 0.6, "pdf.fonttype": 42,
})
C_GT, C_EGO, C_REM, C_COR, C_ANC = "#9e9e9e", "#1f5fa8", "#c62828", "#2e7d32", "#ef6c00"
C_ROAD, C_BLD = "#ececec", "#d7ccc8"


def corners(cx, cy, l, w, yaw):
    c, s = np.cos(yaw), np.sin(yaw)
    p = np.array([[l / 2, w / 2], [l / 2, -w / 2], [-l / 2, -w / 2], [-l / 2, w / 2]])
    return p @ np.array([[c, s], [-s, c]]) + np.array([cx, cy])


def box(ax, cx, cy, yaw, ec, fc="none", ls="-", lw=0.9, l=4.4, w=2.0, z=3, alpha=1.0):
    ax.add_patch(Polygon(corners(cx, cy, l, w, yaw), closed=True, ec=ec, fc=fc, ls=ls, lw=lw, zorder=z, alpha=alpha))


def arrow(ax, p, q, color, lw=0.9, style="-|>", ms=6, z=5, ls="-", rad=0.0):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle=style, mutation_scale=ms, color=color, lw=lw, zorder=z,
                                 linestyle=ls, connectionstyle=f"arc3,rad={rad}"))


def label(ax, x, y, t, color="black", fs=6.0, ha="left"):
    ax.text(x, y, t, fontsize=fs, color=color, ha=ha, va="center", zorder=12,
            bbox=dict(boxstyle="round,pad=0.15", fc="white", ec="none", alpha=0.85))


def panel_a(ax):
    ax.set_xlim(0, 60); ax.set_ylim(-4, 40); ax.set_aspect("equal"); ax.axis("off")
    ax.add_patch(Rectangle((0, 14), 60, 12, fc=C_ROAD, ec="none", zorder=0))
    ax.add_patch(Rectangle((30, 0), 12, 40, fc=C_ROAD, ec="none", zorder=0))
    for x0, y0, w, h in [(0, 26.6, 29.4, 13.4), (42.6, 26.6, 17.4, 13.4), (0, 0, 29.4, 13.4), (42.6, 0, 17.4, 13.4)]:
        ax.add_patch(Rectangle((x0, y0), w, h, fc=C_BLD, ec="#bcaaa4", lw=0.5, zorder=1))
    for (a, b) in [((0, 20), (30, 20)), ((42, 20), (60, 20)), ((36, 26), (36, 40)), ((36, 0), (36, 14))]:
        ax.plot([a[0], b[0]], [a[1], b[1]], color="white", lw=0.8, ls=(0, (4, 3)), zorder=1)
    rsu = np.array([43.4, 27.2])
    ax.add_patch(Wedge(rsu, 34, 140, 290, fc="#ffe0b2", ec="none", alpha=0.45, zorder=0.5))
    ax.add_patch(Rectangle((rsu[0] - 0.35, rsu[1]), 0.7, 3.0, fc="#424242", ec="none", zorder=6))
    ax.add_patch(Circle(rsu + [0, 3.4], 1.0, fc="#ff8f00", ec="#424242", lw=0.5, zorder=7))
    label(ax, 45.2, 34.2, "infrastructure", fs=6.2)
    ego = np.array([5.5, 16.9])
    ax.add_patch(Polygon(corners(*ego, 4.6, 2.1, 0.0), closed=True, fc=C_EGO, ec="black", lw=0.5, zorder=6))
    ax.add_patch(Polygon(corners(ego[0] + 1.0, ego[1], 1.0, 1.7, 0.0), closed=True, fc="#bbdefb", ec="none", zorder=7))
    label(ax, ego[0] - 1.6, 12.2, "ego", color=C_EGO, fs=6.4)
    ax.add_patch(Polygon(corners(21.0, 23.2, 9.0, 2.8, 0.0), closed=True, fc="#616161", ec="black", lw=0.4, zorder=4))
    ax.text(18.3, 23.2, "truck", fontsize=5.5, color="white", va="center", zorder=8)
    arrow(ax, rsu + [-1.0, 3.6], ego + [1.0, 1.5], "#6d4c41", lw=0.7, ls=(0, (3, 2)), rad=0.32, ms=5)
    label(ax, 2.0, 37.3, r"message $m_\tau$: boxes, scores, $\tau$", color="#6d4c41", fs=5.9)
    label(ax, 2.0, 34.6, r"admissible if $\tau\leq t-d$; online pose", color="#6d4c41", fs=5.9)
    delta = np.array([-1.8, 0.8])
    co_vis = [(47.5, 22.8, 0.0), (55.0, 17.1, np.pi)]
    excl = [(38.7, 33.5, np.pi / 2), (33.2, 7.0, -np.pi / 2), (27.6, 23.1, 0.0)]
    for cx, cy, yaw in co_vis + excl:
        box(ax, cx, cy, yaw, C_GT, fc="#e0e0e0", lw=0.5, z=2)
    for cx, cy, yaw in co_vis:
        box(ax, cx + 0.12, cy - 0.1, yaw, C_EGO, lw=1.0, z=4)
        r = np.array([cx, cy]) - delta
        box(ax, *r, yaw, C_REM, ls=(0, (2.5, 1.5)), lw=0.9, z=4)
        arrow(ax, r, (cx + 0.12, cy - 0.1), C_ANC, lw=1.1, ms=6, z=7)
    for cx, cy, yaw in excl:
        r = np.array([cx, cy]) - delta
        box(ax, *r, yaw, C_REM, ls=(0, (2.5, 1.5)), lw=0.9, z=4)
        box(ax, cx, cy, yaw, C_COR, lw=1.1, z=5)
        arrow(ax, r, (cx, cy), C_COR, lw=0.9, ms=5, z=7)
    label(ax, 44.0, 10.6, "co-visible anchors:", color=C_ANC, fs=5.9)
    label(ax, 44.0, 7.6, r"$\mathbf{z}_k=\mathbf{x}^{\rm ego}_k-\tilde{\mathbf{x}}_k$", color=C_ANC, fs=6.4)
    label(ax, 3.0, 9.6, "roadside-only (occluded):", color=C_COR, fs=5.9)
    label(ax, 3.0, 6.9, r"$\hat{\mathbf{x}}_j=\tilde{\mathbf{x}}_j+\hat{\boldsymbol{\delta}}_t$", color=C_COR, fs=6.4)
    # common-mode glyph
    g1 = np.array([10.2, 1.4]); g0 = g1 + 3.4 * delta
    arrow(ax, g1, g0, "black", lw=1.2, ms=8, z=9)
    ax.text(g1[0] + 1.0, g1[1] + 0.9, r"one $\boldsymbol{\delta}_t$ shared by all objects of $m_\tau$", fontsize=5.9, va="center", zorder=9)
    ly = -2.6
    items = [(C_GT, "GT", "-", "#e0e0e0"), (C_EGO, "ego det.", "-", "none"), (C_REM, "remote, online pose", (0, (2.5, 1.5)), "none"),
             (C_COR, "remote + CoMET", "-", "none")]
    xs = [0.6, 7.6, 18.6, 39.6]
    for (c, t, ls, fc), x in zip(items, xs):
        ax.add_patch(Rectangle((x, ly - 0.7), 2.6, 1.4, ec=c, fc=fc, ls=ls, lw=0.8, zorder=9))
        ax.text(x + 3.2, ly, t, fontsize=5.8, va="center", zorder=9)
    ax.set_title(r"(a) a shared offset $\boldsymbol{\delta}_t$ displaces every remote box", fontsize=7.5, pad=2)


def load_trace(sequence="0071", wait="0", lo=68, hi=152):
    path = Path(__file__).resolve().parents[2] / "results/mechanism/KF_trajectories/KF_trajectories_author.csv.gz"
    rows = [r for r in csv.DictReader(gzip.open(path, "rt")) if r["role"] == "val21" and r["sequence"] == sequence and r["wait_ms"] == wait]
    rows.sort(key=lambda r: int(r["receiver_timestamp_us"]))
    return rows[lo:hi]


def panel_b(ax_m, ax_d, T):
    n = len(T)
    idx = np.arange(n)
    m = np.array([int(t["anchors"]) for t in T])
    x = np.array([float(t["delta_x_m"]) for t in T])
    sd = np.sqrt(np.array([float(t["posterior_variance_m2"]) for t in T]))
    zx = np.array([float(t["observation_x_m"]) if t["observed"] == "True" else np.nan for t in T])
    ax_m.bar(idx, m, width=0.8, color="#90a4ae", zorder=2)
    zero = m == 0
    ax_m.scatter(idx[zero], np.full(zero.sum(), 0.45), marker="x", s=6, color=C_REM, lw=0.5, zorder=3)
    ax_m.set_ylabel("$n_t$", fontsize=7, labelpad=1)
    top = int(np.ceil(m.max() / 5.0) * 5)
    ax_m.set_xlim(-1, n); ax_m.set_ylim(0, top * 1.45); ax_m.set_xticks([]); ax_m.set_yticks([0, top // 2, top])
    ax_m.tick_params(labelsize=5.5, length=1.5, pad=1)
    ax_m.spines[["top", "right"]].set_visible(False)
    ax_m.text(0.99, 0.97, r"anchors per message (Hungarian + mutual NN $\leq g$; ${\times}$: none)", transform=ax_m.transAxes, ha="right", va="top", fontsize=5.5)
    ax_m.set_title(r"(b) tracking $\boldsymbol{\delta}_t$ over a real message stream", fontsize=7.5, pad=2)
    runs, start = [], None
    for i in range(n):
        if zero[i] and start is None:
            start = i
        if (not zero[i] or i == n - 1) and start is not None:
            runs.append((start, i if not zero[i] else i + 1)); start = None
    for a_, b_ in runs:
        ax_d.axvspan(a_ - 0.5, b_ - 0.5, color="#eceff1", zorder=0, lw=0)
    ax_d.fill_between(idx, x - 2 * sd, x + 2 * sd, color="#bbdefb", alpha=0.9, lw=0, zorder=1, label=r"$\hat\delta_{x}\pm2\sqrt{p_t}$")
    ax_d.scatter(idx, zx, s=3.5, color=C_ANC, zorder=3, label=r"current message only, $\bar z_{x}$")
    ax_d.plot(idx, x, color=C_EGO, lw=1.2, zorder=4, label=r"CoMET $\hat\delta_{x}$")
    ax_d.set_xlim(-1, n)
    ax_d.set_xlabel("message index (10 Hz)", fontsize=6.5, labelpad=1)
    ax_d.set_ylabel("offset $x$ (m)", fontsize=6.5, labelpad=1)
    ax_d.tick_params(labelsize=5.5, length=1.5, pad=1)
    ax_d.spines[["top", "right"]].set_visible(False)
    lo = np.nanmin(np.r_[x - 2 * sd, zx[~np.isnan(zx)]]); hi = np.nanmax(np.r_[x + 2 * sd, zx[~np.isnan(zx)]])
    ax_d.set_ylim(lo - 0.12, hi + 0.42)
    ax_d.legend(fontsize=5.2, loc="upper center", bbox_to_anchor=(0.5, 1.0), framealpha=0.95, handlelength=1.1, borderpad=0.25, labelspacing=0.15, columnspacing=0.8, ncol=3, handletextpad=0.3)
    if runs:
        a, b = max(runs, key=lambda r: r[1] - r[0])
        k = min(b - 1, n - 1)
        km = min(a + 12, b - 1)
        ax_d.annotate("no anchors:\nestimate kept,\nuncertainty grows", xy=(km, x[km] + 2 * sd[km]), xytext=(km - 2, hi + 0.05),
                      fontsize=5.2, ha="left", va="top", arrowprops=dict(arrowstyle="-|>", lw=0.5, color="black", mutation_scale=5))


def panel_c(ax):
    ax.set_xlim(0, 10); ax.set_ylim(0, 10); ax.axis("off")
    ax.set_title("(c) late fusion and frozen readout", fontsize=7.5, pad=2)
    rows = [("ego", C_EGO, "-", "#bbdefb", "E1"), ("ego", C_EGO, "-", "#bbdefb", "E2"),
            ("remote", C_COR, "-", "none", "R1"), ("remote (dup.)", C_COR, "-", "none", "D"),
            ("remote", C_COR, "-", "none", "R2"), ("ego, weak", C_EGO, (0, (2, 1.5)), "none", "W")]
    ys = {}
    for k, (t, c, ls, fc, key) in enumerate(rows):
        y = 8.55 - k * 1.0
        ys[key] = y
        ax.add_patch(Rectangle((0.55, y - 0.3), 0.75, 0.6, ec=c, fc=fc, ls=ls, lw=0.9))
        ax.text(1.45, y, t, fontsize=5.7, va="center")
    ax.plot([0.35, 0.25, 0.25, 0.35], [ys["E1"] + 0.38, ys["E1"] + 0.38, ys["E2"] - 0.38, ys["E2"] - 0.38], color=C_EGO, lw=0.8)
    ax.text(0.12, (ys["E1"] + ys["E2"]) / 2, r"$\mathcal{E}^+_t$", fontsize=6.5, color=C_EGO, ha="right", va="center")
    ax.plot([0.35, 0.25, 0.25, 0.35], [ys["R1"] + 0.38, ys["R1"] + 0.38, ys["W"] - 0.38, ys["W"] - 0.38], color="#455a64", lw=0.8)
    ax.text(0.12, (ys["R1"] + ys["W"]) / 2, r"$\mathcal{C}_t$", fontsize=6.5, color="#455a64", ha="right", va="center")
    mx = [4.45, 5.25, 6.05]
    layers = [np.linspace(3.2, 6.0, 5), np.linspace(3.55, 5.65, 4), np.array([4.6])]
    for a_ in range(2):
        for ya in layers[a_]:
            for yb in layers[a_ + 1]:
                ax.plot([mx[a_], mx[a_ + 1]], [ya, yb], color="#b0bec5", lw=0.35, zorder=1)
    for x_, L in zip(mx, layers):
        for y_ in L:
            ax.add_patch(Circle((x_, y_), 0.12, fc="white", ec="#455a64", lw=0.6, zorder=2))
    ax.text(3.25, 7.05, r"$\mathbf{f}_c$: 39-D, no position", fontsize=5.2, ha="left")
    ax.text(mx[1], 2.85, "32", fontsize=5.5, ha="center")
    ax.text(mx[2] + 0.1, 5.05, r"$u_c$", fontsize=6.4, ha="center")
    for key in ("R1", "D", "R2", "W"):
        arrow(ax, (3.3, ys[key]), (mx[0] - 0.22, 4.6), "#90a4ae", lw=0.45, ms=4, z=1)
    ax.text(7.0, 9.25, "ranked output", fontsize=5.9)
    ranked = [(C_EGO, "#bbdefb", "-", None), (C_EGO, "#bbdefb", "-", None), (C_COR, "none", "-", 0.92),
              (C_COR, "none", "-", 0.81), (C_EGO, "none", (0, (2, 1.5)), 0.33), (C_COR, "none", "-", 0.06)]
    for k, (c, fc, ls, u) in enumerate(ranked):
        y = 8.55 - k * 1.0
        ax.text(6.85, y, f"{k + 1}", fontsize=5.4, va="center", color="#757575")
        ax.add_patch(Rectangle((7.1, y - 0.28), 0.65, 0.56, ec=c, fc=fc, ls=ls, lw=0.9))
        if u is None:
            ax.text(7.9, y, "by score $s$", fontsize=5.4, va="center", color=C_EGO)
        else:
            ax.add_patch(Rectangle((7.9, y - 0.17), 1.45 * u, 0.34, fc="#ffcc80", ec="none"))
            ax.text(7.95 + 1.45 * u, y, f"{u:.2f}", fontsize=5.0, va="center")
    arrow(ax, (mx[2] + 0.2, 4.6), (6.95, 5.6), "#90a4ae", lw=0.5, ms=5)
    ax.text(0.0, 1.6, r"$y_c=\mathbb{1}\!\left[\max_{g\,\notin\,\mathcal{M}(\mathcal{E}^+_t)}\mathrm{IoU}(c,g)\geq0.7\right]$", fontsize=6.1)
    ax.text(0.0, 0.55, "trained once on the fit split, then frozen", fontsize=5.6, color="#455a64")


def main():
    tr = load_trace()
    fig = plt.figure(figsize=(6.9, 2.55))
    gs = fig.add_gridspec(2, 3, width_ratios=[1.32, 1.05, 1.0], height_ratios=[0.40, 1.0], wspace=0.17, hspace=0.10,
                          left=0.005, right=0.995, top=0.93, bottom=0.11)
    panel_a(fig.add_subplot(gs[:, 0]))
    panel_b(fig.add_subplot(gs[0, 1]), fig.add_subplot(gs[1, 1]), tr)
    panel_c(fig.add_subplot(gs[:, 2]))
    out = Path(__file__).resolve().parents[1] / "fig/overview.pdf"
    fig.savefig(out)
    print("wrote", out)


if __name__ == "__main__":
    main()


==> scripts/make_figures.py <==
"""Draw the manuscript figures from reported result files only (../../results and paper/numbers.json)."""
import csv
import gzip
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402

HERE = Path(__file__).resolve().parents[1]
RES = HERE.parent / "results"
FIG = HERE / "fig"
FIG.mkdir(exist_ok=True)
N = json.load(open(HERE / "numbers.json"))
WAITS = ("0", "100", "200", "400")

plt.rcParams.update({
    "font.family": "serif", "font.size": 8, "axes.titlesize": 8.5, "axes.labelsize": 8,
    "legend.fontsize": 7, "xtick.labelsize": 7, "ytick.labelsize": 7, "axes.linewidth": 0.6,
    "pdf.fonttype": 42, "axes.spines.top": False, "axes.spines.right": False,
})
C = dict(comet="#1f5fa8", ref="#8c8c8c", base="#d17a22", ego="#4d4d4d", fusion="#7a4fa0", late="#b5452b", ext="#2f8f6f")


def audit_figure():
    rows = list(csv.DictReader(open(RES / "dataset_audit/offset_grid/boundary.csv")))
    fig, ax = plt.subplots(1, 3, figsize=(7.0, 2.55), gridspec_kw=dict(width_ratios=[1.0, 1.0, 0.95], wspace=0.42))
    for k, axis in enumerate(("x", "y")):
        r = [x for x in rows if x["axis"] == axis]
        v = np.array([float(x["official_value"]) for x in r])
        med = np.array([float(x["displacement_median"]) for x in r])
        lo = np.array([float(x["p10"]) for x in r])
        hi = np.array([float(x["p90"]) for x in r])
        n = np.array([int(x["n"]) for x in r])
        a = ax[k]
        lim = (-2.1, 1.6)
        a.plot(lim, lim, color=C["ref"], lw=0.6, ls="--", zorder=0, label="identity")
        bound = np.isclose(v, -1.1) | np.isclose(v, 0.66)
        a.errorbar(v[~bound], med[~bound], yerr=[med[~bound] - lo[~bound], hi[~bound] - med[~bound]], fmt="o", ms=2.4,
                   color=C["comet"], ecolor=C["comet"], elinewidth=0.5, capsize=0, label="interior value")
        a.errorbar(v[bound], med[bound], yerr=[med[bound] - lo[bound], hi[bound] - med[bound]], fmt="s", ms=3.4,
                   color=C["late"], ecolor=C["late"], elinewidth=0.8, capsize=0, label="search bound")
        for xb in (-1.1, 0.66):
            a.axvline(xb, color=C["late"], lw=0.5, ls=":")
        for vv, mm, nn in zip(v[bound], med[bound], n[bound]):
            if vv < 0:
                a.annotate(f"n = {nn}", (vv, mm), xytext=(-0.85, -1.9), fontsize=6.2, color=C["late"],
                           arrowprops=dict(arrowstyle="-", lw=0.4, color=C["late"]))
            else:
                a.annotate(f"n = {nn}", (vv, mm), xytext=(0.82, 0.35), fontsize=6.2, color=C["late"],
                           arrowprops=dict(arrowstyle="-", lw=0.4, color=C["late"]))
        a.set_xlim(lim); a.set_ylim(lim)
        a.set_xticks([-2, -1, 0, 1]); a.set_yticks([-2, -1, 0, 1])
        a.set_xlabel(f"official offset, {axis} (m)")
        a.set_ylabel("co-labelled displacement (m)")
        a.set_title(f"({'ab'[k]}) {axis} axis", loc="left")
        if k == 0:
            a.legend(frameon=False, loc="upper left", fontsize=6.2, handlelength=1.2)
    a = ax[2]
    splits = [("fit24", "fit"), ("calibration8", "cal."), ("mechanism_holdout14", "held-out"), ("val21", "val.")]
    z = np.array([N["census"][s]["zero"] / N["census"][s]["messages"] for s, _ in splits])
    sat = np.array([N["saturation"][s]["saturated"] / N["saturation"][s]["frames"] for s, _ in splits])
    inner = 1 - z - sat
    xs = np.arange(len(splits))
    a.bar(xs, z, color=C["ref"], width=0.62, label="exactly zero (placeholder)")
    a.bar(xs, sat, bottom=z, color=C["late"], width=0.62, label="non-zero, on a bound")
    a.bar(xs, inner, bottom=z + sat, color=C["comet"], width=0.62, alpha=0.75, label="non-zero, interior")
    for i, s_ in enumerate(splits):
        a.text(i, z[i] / 2, f"{100*z[i]:.0f}%", ha="center", va="center", fontsize=5.8, color="white")
        a.text(i, z[i] + sat[i] / 2, f"{100*N['saturation'][s_[0]]['fraction']:.0f}%$^*$", ha="center", va="center", fontsize=5.8, color="white")
    a.set_xticks(xs, [s[1] for s in splits])
    a.set_ylim(0, 1); a.set_ylabel("fraction of messages")
    a.set_title("(c) offset per message", loc="left")
    a.legend(frameon=False, fontsize=6.0, loc="upper center", bbox_to_anchor=(0.5, -0.16), ncol=1, handlelength=1.0)
    fig.savefig(FIG / "offset_audit.pdf", bbox_inches="tight")
    plt.close(fig)


def trajectory_figure(sequence="0007"):
    r = [x for x in csv.DictReader(gzip.open(RES / "mechanism/KF_trajectories/KF_trajectories_author.csv.gz", "rt"))
         if x["role"] == "val21" and x["sequence"] == sequence]
    fig, ax = plt.subplots(3, 2, figsize=(7.0, 3.6), sharex="col", gridspec_kw=dict(height_ratios=[1, 1, 0.42], hspace=0.12, wspace=0.18))
    for col, wait in enumerate(("0", "400")):
        s = sorted([x for x in r if x["wait_ms"] == wait], key=lambda x: int(x["receiver_timestamp_us"]))
        t = (np.array([int(x["receiver_timestamp_us"]) for x in s]) - int(s[0]["receiver_timestamp_us"])) / 1e6
        obs = np.array([x["observed"] == "True" for x in s])
        na = np.array([int(x["anchors"]) for x in s])
        var = np.array([float(x["posterior_variance_m2"]) for x in s])
        gaps = []
        start = None
        for i in range(len(obs)):
            if not obs[i] and start is None:
                start = i
            if (obs[i] or i == len(obs) - 1) and start is not None:
                gaps.append((t[start], t[i])); start = None
        for row, axis in enumerate(("x", "y")):
            a = ax[row, col]
            for g0, g1 in gaps:
                a.axvspan(g0, g1, color="#eceff1", lw=0, zorder=0)
            z = np.array([float(x[f"observation_{axis}_m"]) for x in s])
            d = np.array([float(x[f"delta_{axis}_m"]) for x in s])
            a.fill_between(t, d - 2 * np.sqrt(var), d + 2 * np.sqrt(var), color=C["comet"], alpha=0.16, lw=0, label="CoMET $\\pm2\\sigma$")
            a.scatter(t[obs], z[obs], s=3.5, color=C["base"], label="current message only", zorder=2)
            a.plot(t, d, color=C["comet"], lw=1.2, label="CoMET estimate", zorder=3)
            a.set_ylim(-2.6, 1.6); a.set_yticks([-2, -1, 0, 1])
            if col == 0:
                a.set_ylabel(f"offset {axis} (m)")
            if row == 0:
                a.set_title(f"latency budget $d$ = {wait} ms", loc="left")
        a = ax[2, col]
        a.bar(t, na, width=0.085, color=C["ego"])
        a.set_ylim(0, max(4, na.max() + 1)); a.set_yticks([0, 2, 4])
        if col == 0:
            a.set_ylabel("anchors")
        a.set_xlabel("time in sequence (s)")
    h, l = ax[0, 0].get_legend_handles_labels()
    fig.legend(h, l, loc="upper center", ncol=3, frameon=False, bbox_to_anchor=(0.5, 1.03), fontsize=7)
    fig.savefig(FIG / "trajectory.pdf", bbox_inches="tight")
    plt.close(fig)


def latency_figure():
    t1 = N["table1"]; a1 = N["author_absolute_A1"]; r4 = N["robust_external_val21"]
    series = [
        ("Ego detector only", [a1["EGO"]["AP70"][w] for w in WAITS], C["ego"], ":", "o"),
        ("Late fusion, online pose", [a1["PUBLIC"]["AP70"][w] for w in WAITS], C["late"], "-", "v"),
        ("Official late fusion (best of two)", [t1["stronger_late_per_column"]["AP70"][w] for w in WAITS], C["late"], "--", "^"),
        ("V2X-ViT (3 seeds)", [t1["V2X-ViT_three_detector_seeds"]["AP70"][w] for w in WAITS], C["fusion"], "-", "s"),
        ("F-Cooper", [t1["fcooper_native_author_weight"]["AP70"][w] for w in WAITS], C["fusion"], "--", "D"),
        ("TraF-Align", [t1["traf_native_author_weight"]["AP70"][w] for w in WAITS], C["fusion"], ":", "P"),
        ("CBM + temporal median", [r4["cbm_median"]["AP70"][w] for w in WAITS], C["ext"], "-", "X"),
        ("CoMET (ours)", [t1["author|val21"]["AP70"][w] for w in WAITS], C["comet"], "-", "o"),
        ("Upper reference: dataset offset\n(uses annotations, not deployable)", [a1["OFFICIAL"]["AP70"][w] for w in WAITS], C["ref"], "--", None),
    ]
    fig, a = plt.subplots(figsize=(5.6, 2.6))
    x = [0, 1, 2, 3]
    for name, y, c, ls, m in series:
        a.plot(x, y, color=c, ls=ls, marker=m, ms=3.6, lw=1.8 if "CoMET" in name else 1.0, label=name, zorder=3 if "CoMET" in name else 2)
    a.set_xticks(x, ["0", "100", "200", "400"]); a.set_xlim(-0.2, 3.2)
    a.set_xlabel("latency budget $d$ (ms)"); a.set_ylabel("AP@0.7 (%)")
    a.grid(axis="y", color="#e6e6e6", lw=0.5, zorder=0)
    a.legend(frameon=False, fontsize=6.6, loc="center left", bbox_to_anchor=(1.02, 0.5), handlelength=2.2, labelspacing=0.45)
    fig.subplots_adjust(left=0.1, right=0.6, bottom=0.17, top=0.97)
    fig.savefig(FIG / "latency.pdf", bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    audit_figure()
    trajectory_figure()
    latency_figure()
    print("figures written to", FIG)


==> scripts/make_readme_figure.py <==
"""Render the README trace from the same validation replay as manuscript Fig. 1."""
from pathlib import Path

import numpy as np

from make_fig_overview import load_trace
import matplotlib.pyplot as plt


def main():
    rows = load_trace(sequence="0071", wait="0", lo=68, hi=152)
    index = np.arange(68, 68 + len(rows))
    anchors = np.array([int(row["anchors"]) for row in rows])
    observed = anchors > 0
    raw = np.array([float(row["observation_x_m"]) for row in rows])
    mean = np.array([float(row["delta_x_m"]) for row in rows])
    sd = np.sqrt([float(row["posterior_variance_m2"]) for row in rows])
    last = np.flatnonzero(observed)[-1]

    ink, teal, orange = "#182d3b", "#08696b", "#ac511f"
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 10,
                         "axes.labelcolor": ink, "xtick.color": ink, "ytick.color": ink})
    fig, (counts, trace) = plt.subplots(2, 1, sharex=True, figsize=(9.6, 3.75),
                                        gridspec_kw={"height_ratios": [1, 2.6]})
    fig.subplots_adjust(left=0.12, right=0.975, bottom=0.23, top=0.85, hspace=0.14)
    fig.text(0.022, 0.944, "Tracking a roadside message stream", color=ink,
             weight="bold", size=15, va="center")
    fig.text(0.975, 0.942, "V2X-Seq SPD  /  seq. 0071  /  0 ms", color="#435967",
             size=10, ha="right", va="center")
    for ax in (counts, trace):
        ax.axvspan(index[last] + 0.5, index[-1] + 0.5, color="#f0f4f6", zorder=0)
        ax.spines[["left", "right", "top"]].set_visible(False)
        ax.spines["bottom"].set_color("#aab7bb")
        ax.tick_params(length=0, pad=4)
        ax.set_axisbelow(True)
        ax.grid(axis="y", color="#e0e6e8", lw=0.7)
        ax.yaxis.set_label_coords(-0.085, 0.5)
    counts.bar(index, anchors, color="#64828b", width=0.74)
    counts.set_ylabel("Anchors")
    counts.set_yticks([0, 5, 10])
    counts.text((index[last] + index[-1] + 1) / 2, 7,
                f"{len(rows) - last - 1} messages without anchors",
                ha="center", va="center", color=ink, fontsize=10)
    band = trace.fill_between(index, mean - 2 * sd, mean + 2 * sd, color="#b7dbd9",
                              label="±2 posterior SD")
    dots = trace.scatter(index[observed], raw[observed], s=17, color=orange,
                         linewidths=0, label="Single-message observation", zorder=2)
    line, = trace.plot(index, mean, color=teal, lw=2.6, label="CoMET estimate")
    trace.set(xlim=(index[0] - 0.7, index[-1] + 0.5), ylim=(-1.8, 0.65),
              ylabel="x offset (m)", xlabel="Message index")
    trace.set_yticks([-1.5, -1, -0.5, 0, 0.5])
    fig.legend(handles=[line, dots, band], loc="lower center", ncol=3,
               frameon=False, fontsize=9, bbox_to_anchor=(0.53, 0.005))
    output = Path(__file__).resolve().parents[2] / "docs/figures/message-stream.png"
    output.parent.mkdir(exist_ok=True)
    fig.savefig(output, dpi=185, facecolor="white")
    plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts/make_tables.py <==
"""Generate LaTeX table bodies (paper/tables/*.tex) from paper/numbers.json."""
import json
from pathlib import Path

HERE = Path(__file__).resolve().parents[1]
OUT = HERE / "tables"
OUT.mkdir(exist_ok=True)
N = json.load(open(HERE / "numbers.json"))
W = ("0", "100", "200", "400")


def f2(x):
    return f"{x:.2f}"


def sgn(x, nd=2):
    return ("+" if x >= 0 else "$-$") + f"{abs(x):.{nd}f}"


def ci(lo, hi, nd=2):
    def g(v):
        return ("$-$" if v < 0 else "") + f"{abs(v):.{nd}f}"
    return f"[{g(lo)}, {g(hi)}]"


def write(name, text):
    (OUT / name).write_text(text.strip() + "\n")


def row4(label, d70, d50, bold=False, gray=False):
    vals = [d70[w] for w in W] + [d70["mean"] if "mean" in d70 else d70["four_wait_mean"]] + [d50[w] for w in W] + [d50["mean"] if "mean" in d50 else d50["four_wait_mean"]]
    cells = [f2(v) for v in vals]
    if bold:
        cells = [r"\textbf{" + c + "}" for c in cells]
    line = label + " & " + " & ".join(cells) + r" \\"
    if gray:
        line = r"\rowcolor{gray!12} " + line
    return line


def main_table():
    t1, a1, r4 = N["table1"], N["author_absolute_A1"], N["robust_external_val21"]
    L = []
    L.append(row4("Ego detector only", a1["EGO"]["AP70"], a1["EGO"]["AP50"]))
    L.append(r"\midrule")
    L.append(row4("F-Cooper~\\cite{chen2019fcooper}", t1["fcooper_native_author_weight"]["AP70"], t1["fcooper_native_author_weight"]["AP50"]))
    L.append(row4("TraF-Align~\\cite{song2025trafalign}", t1["traf_native_author_weight"]["AP70"], t1["traf_native_author_weight"]["AP50"]))
    L.append(row4("V2X-ViT~\\cite{xu2022v2xvit} (3 seeds)", t1["V2X-ViT_three_detector_seeds"]["AP70"], t1["V2X-ViT_three_detector_seeds"]["AP50"]))
    L.append(r"\midrule")
    L.append(row4("Official late fusion~\\cite{yu2022dairv2x} (best of two)", t1["stronger_late_per_column"]["AP70"], t1["stronger_late_per_column"]["AP50"]))
    L.append(row4("Late fusion, online pose$^\\dagger$", a1["PUBLIC"]["AP70"], a1["PUBLIC"]["AP50"]))
    for k, lab in (("freealign_instant", "FreeAlign~\\cite{lei2024freealign}$^\\dagger$"), ("roco_instant", "RoCo~\\cite{huang2024roco}$^\\dagger$"), ("cbm_instant", "CBM~\\cite{song2023cbm}$^\\dagger$"), ("cbm_median", "CBM + temporal median$^{\\dagger\\ddagger}$")):
        L.append(row4(lab, r4[k]["AP70"], r4[k]["AP50"]))
    L.append(r"\midrule")
    L.append(row4("\\textbf{CoMET (ours)}$^\\dagger$", t1["author|val21"]["AP70"], t1["author|val21"]["AP50"], bold=True))
    write("main.tex", "\n".join(L))


def cross_detector():
    names = dict(author="TraF-Align (released)", strict60="TraF-Align (strict retrain)", v2xvit_seed2024="V2X-ViT, seed A", v2xvit_seed2025="V2X-ViT, seed B", where2comm="Where2comm")
    L = []
    for d in ("author", "strict60", "v2xvit_seed2024", "v2xvit_seed2025", "where2comm"):
        cd = N["comet_cross_detector"][d]
        P = N["population_split"][d]
        cells = [names[d]]
        for role in ("val21", "mechanism_holdout14"):
            cells.append(f2(cd[role]["AP70"]["mean"]))
            for comp in ("H1_minus_PUBLIC", "H1_minus_single_mean"):
                e = P[f"{role}|{comp}|all|70"]
                cells.append(sgn(e["delta"]))
        L.append(" & ".join(cells) + r" \\")
    write("cross_detector.tex", "\n".join(L))


def temporal():
    lab = [("single_mean", "Current message, mean"), ("single_median", "Current message, median"), ("hold_last", "Hold last observation"), ("EMA", "Exponential moving average"), ("window", "Sliding-window mean"), ("KF", "\\textbf{Common-mode KF (CoMET)}")]
    L = []
    for k, name in lab:
        cells = [name]
        for role in ("val21", "mechanism_holdout14"):
            d = N["temporal"][role][k]
            cells += [f2(d["ap70"]["mean"]), f2(d["ap50"]["mean"])]
        L.append(" & ".join(cells) + r" \\")
    write("temporal.tex", "\n".join(L))


def ablation():
    desc = {
        "N0": ("confident ego anchors (score $\\ge\\tau_p$)", "Hungarian + mutual NN", "KF"),
        "U0": ("all ego boxes", "Sinkhorn, $\\sigma{=}1$\\,m, centred on estimate", "KF"),
        "U1": ("all ego boxes", "Sinkhorn, $\\sigma{=}1$\\,m, uncentred", "KF"),
        "U2": ("confident ego anchors", "Sinkhorn", "KF"),
        "U3": ("confident ego anchors", "Hungarian, prediction-gated", "KF"),
        "U5": ("all ego boxes", "Sinkhorn, $\\sigma{=}0.5$\\,m", "KF"),
        "U6": ("all ego boxes", "Sinkhorn, $\\sigma{=}2$\\,m", "KF"),
        "N2": ("all ego boxes", "learned soft assignment", "KF"),
        "H1": ("\\textbf{all ego boxes}", "\\textbf{Hungarian + mutual NN}", "\\textbf{KF}"),
        "H2": ("all ego boxes", "Hungarian, prediction-gated (2.5\\,m)", "KF"),
        "H3": ("all ego boxes", "Hungarian, prediction-gated (1.5\\,m)", "KF"),
    }
    L = []
    for k in ("N0", "U2", "U3", "U0", "U1", "U5", "U6", "N2", "H2", "H3", "H1"):
        a, b, c = desc[k]
        cells = [k, a, b]
        for role in ("calibration8", "val21", "mechanism_holdout14"):
            cells.append(f2(N["ablation"][role][k]["ap70"]["mean"]))
        L.append(" & ".join(cells) + r" \\")
    write("ablation.tex", "\n".join(L))


def sensitivity():
    s = N["sensitivity_author_AP70"]
    thr = [("score_all", "all"), ("score_0.1", "0.1"), ("score_0.2", "0.2"), ("score_0.3", "0.3"), ("score_0.4", "0.4"), ("score_0.5", "0.5"), ("score_original", "orig.")]
    gate = [("gate_1.5", "1.5"), ("gate_2.0", "2.0"), ("gate_2.5", "2.5"), ("gate_3.0", "3.0")]
    l1 = "Anchor score threshold & " + " & ".join(x for _, x in thr) + r" \\"
    l2 = "AP@0.7 & " + " & ".join(f2(s["?|" + k]) for k, _ in thr) + r" \\"
    l3 = "Association gate (m) & " + " & ".join(x for _, x in gate) + r" & & & \\"
    l4 = "AP@0.7 & " + " & ".join(f2(s["?|" + k]) for k, _ in gate) + r" & & & \\"
    write("sensitivity.tex", "\n".join([l1, r"\midrule", l2, r"\midrule", l3, r"\midrule", l4]))


def robust():
    r = N["robust_external_val21"]
    L = []
    for mod, name in (("freealign", "FreeAlign"), ("roco", "RoCo"), ("cbm", "CBM")):
        cells = [name]
        for flt in ("instant", "median", "gated_KF"):
            cells.append(f2(r[f"{mod}_{flt}"]["AP70"]["mean"]))
        L.append(" & ".join(cells) + r" \\")
    write("robust.tex", "\n".join(L))


def coalign():
    c = N["coalign_R3_common"]
    L = []
    for k, name in (("GRAPH", "CoAlign pose graph~\\cite{lu2023coalign}"), ("K1", "Anchor-gated KF"), ("H1", "\\textbf{CoMET}")):
        cells = [name] + [f2(c[k]["AP70"][w]) for w in W] + [f2(c[k]["AP70"]["mean"]), f2(c[k]["AP50"]["mean"])]
        L.append(" & ".join(cells) + r" \\")
    write("coalign.tex", "\n".join(L))


def census():
    L = []
    for role, name in (("fit24", "fit (24 seq.)"), ("calibration8", "calibration (8)"), ("mechanism_holdout14", "held-out (14)"), ("val21", "validation (21)")):
        c = N["census"][role]; s = N["saturation"][role]; ct = c["contingency"]
        zc = ct.get("zero_coop", 0)
        L.append(" & ".join([name, str(c["messages"]), f"{c['zero']} ({100*c['zero']/c['messages']:.1f}\\%)", str(zc), str(ct.get("nonzero_no_coop", 0)), f"{s['saturated']} ({100*s['fraction']:.1f}\\%)"]) + r" \\")
    write("census.tex", "\n".join(L))


def population():
    names = dict(author="TraF-Align (released)", strict60="TraF-Align (strict)", v2xvit_seed2024="V2X-ViT A", v2xvit_seed2025="V2X-ViT B", where2comm="Where2comm")
    L = []
    for d in names:
        P = N["population_split"][d]
        cells = [names[d]]
        for comp in ("H1_minus_PUBLIC", "H1_minus_single_mean"):
            for pop in ("all", "colabelled", "zero"):
                cells.append(sgn(P[f"val21|{comp}|{pop}|70"]["delta"]))
        L.append(" & ".join(cells) + r" \\")
    write("population.tex", "\n".join(L))


def aux_gt():
    f = {(r["domain"], r["role"], r["comparison"]): r for r in N["R6f_summary"] if r["population"] == "all" and r["threshold"] == 70 and r["wait_ms"] == "four_wait_mean"}
    d = {(r["role"], r["comparison"]): r for r in N["R6d_author"] if r["tier"] == "all_gaps" and r["threshold"] == 70}
    L = []
    for role, rn in (("val21", "validation"), ("mechanism_holdout14", "held-out")):
        for comp, cn in (("H1_minus_PUBLIC", "CoMET $-$ online pose"), ("H1_minus_single_mean", "CoMET $-$ current message")):
            cells = [rn, cn]
            e = d[(role, comp)]
            cells.append(f"{sgn(e['delta_pp'])} {ci(*e['CI95'])}")
            for dom in ("author", "strict60"):
                e = f.get((dom, role, comp))
                cells.append(f"{sgn(e['delta_pp'])} {ci(*e['CI95'])}" if e else "--")
            L.append(" & ".join(cells) + r" \\")
    write("aux_gt.tex", "\n".join(L))


def tier2():
    A = N["R7b_absolute"]; C = N["R7b_contrasts_A"]
    rows = (("Online pose, original labels", "PUBLIC_finetuned"), ("Anchor-gated pose, original labels", "original_K4"), ("Anchor-gated pose, cleaned labels", "clean_K1"), ("\\textbf{CoMET pose, cleaned labels (tier 2)}", None), (None, None), ("CoMET without retraining (tier 1)", "H1_zero_training"))
    def val(role, th, ref):
        base = A[f"A|{role}|all|{th}|four_wait_mean"]
        return base if ref is None else base - C[f"{role}|all|{th}|{ref}|four_wait_mean"]["delta"]
    for name_file, roles in (("tier2_abs.tex", ("val21",)), ("tier2_heldout.tex", ("mechanism_holdout14",))):
        L = []
        for name, ref in rows:
            if name is None:
                L.append(r"\midrule"); continue
            cells = [name] + [f2(val(role, th, ref)) for role in roles for th in ("70", "50")]
            L.append(" & ".join(cells) + r" \\")
        write(name_file, "\n".join(L))
    L = []
    for ref, name in (("PUBLIC_finetuned", "retraining with the online pose"), ("H1_zero_training", "CoMET without retraining (tier 1)")):
        cells = [name]
        for th in ("70", "50"):
            e = C[f"val21|all|{th}|{ref}|four_wait_mean"]
            cells.append(f"{sgn(e['delta'])} {ci(*e['ci'])}")
        L.append(" & ".join(cells) + r" \\")
    write("tier2_ci.tex", "\n".join(L))
    R = N["R7c_absolute"]; RC = N["R7c_contrasts"]
    L = []
    for arch, name, t1 in (("where", "Where2comm", "where2comm"), ("coalign", "CoAlign", None)):
        cells = [name]
        for m in ("PUBLIC", "old_ONLINE", "clean_H1"):
            cells.append(f"{R[f'{arch}|{m}|all|70|four_wait_mean']:.2f} / {R[f'{arch}|{m}|all|50|four_wait_mean']:.2f}")
        e70 = RC[f"{arch}|clean_H1_minus_PUBLIC|all|70|four_wait_mean"]; e50 = RC[f"{arch}|clean_H1_minus_PUBLIC|all|50|four_wait_mean"]
        cells.append(f"{sgn(e70['delta'])} {ci(*e70['ci'])}")
        cells.append(f"{sgn(e50['delta'])} {ci(*e50['ci'])}")
        L.append(" & ".join(cells) + r" \\")
    write("tier2_cross.tex", "\n".join(L))


def opv():
    o = N["opv_boundary"]
    L = []
    for k, name in (("SPD_structured", "structured, fitted to V2X-Seq"), ("iid_02m_02deg", "i.i.d.\\ per frame (0.2\\,m, 0.2$^\\circ$)"), ("ego_pose_time_050ms", "ego pose time error 50\\,ms"), ("ego_pose_time_100ms", "ego pose time error 100\\,ms"), ("ego_pose_time_150ms", "ego pose time error 150\\,ms")):
        cells = [name]
        for w in ("0", "400"):
            for m in ("stale", "H1", "oracle"):
                cells.append(f2(o[f"{k}|{m}|{w}|AP70"]))
        L.append(" & ".join(cells) + r" \\")
    write("opv.tex", "\n".join(L))
    v = N["v2v4real_boundary"]
    L = []
    for role, name in (("val21", "validation"), ("mechanism_holdout14", "held-out")):
        cells = [name]
        for w in ("0", "400"):
            for m in ("stale", "H1"):
                cells.append(f2(v[f"{role}|{m}|{w}|ap70"]))
        L.append(" & ".join(cells) + r" \\")
    write("v2v4real.tex", "\n".join(L))


def appendix_tables():
    an = N["anchors_author"]
    L = []
    for role, name in (("fit24", "fit"), ("calibration8", "calibration"), ("mechanism_holdout14", "held-out"), ("val21", "validation")):
        cells = [name]
        for w in W:
            a = an[f"{role}|{w}"]
            cells.append(f"{a['mean_anchors']:.2f} / {100*a['no_anchor_fraction']:.1f}\\%")
        L.append(" & ".join(cells) + r" \\")
    write("anchors.tex", "\n".join(L))
    # R6f full by population
    f = {(r["domain"], r["role"], r["population"], r["comparison"]): r for r in N["R6f_summary"] if r["threshold"] == 70 and r["wait_ms"] == "four_wait_mean"}
    L = []
    for dom, dn in (("author", "TraF-Align (released)"), ("strict60", "TraF-Align (strict)")):
        for role, rn in (("val21", "val."), ("mechanism_holdout14", "held-out")):
            cells = [dn, rn]
            for comp in ("H1_minus_PUBLIC", "H1_minus_single_mean"):
                for pop in ("all", "colabelled", "zero"):
                    e = f[(dom, role, pop, comp)]
                    cells.append(sgn(e["delta_pp"]) + ("" if e["CI95"][0] > 0 or e["CI95"][1] < 0 else "$^\\circ$"))
            L.append(" & ".join(cells) + r" \\")
    write("aux_full.tex", "\n".join(L))
    d = {(r["role"], r["tier"], r["comparison"]): r for r in N["R6d_author"] if r["threshold"] == 70}
    L = []
    for tier, tn in (("gap1s", "gaps $\\le$1\\,s"), ("gap3s", "gaps $\\le$3\\,s"), ("all_gaps", "all gaps")):
        cells = [tn]
        for role in ("val21", "mechanism_holdout14"):
            for comp in ("H1_minus_PUBLIC", "H1_minus_single_mean"):
                e = d[(role, tier, comp)]
                cells.append(f"{sgn(e['delta_pp'])} {ci(*e['CI95'])}")
        L.append(" & ".join(cells) + r" \\")
    write("aux_interp.tex", "\n".join(L))
    B = N["R7b_contrasts_B"]; A = N["R7b_contrasts_A"]
    L = []
    for ref, name in (("PUBLIC_finetuned", "online-pose fine-tune"),):
        for tier, TT in (("A", A), ("B", B)):
            cells = [f"{tier} $-$ {name}"]
            for role in ("val21", "mechanism_holdout14"):
                for th in ("70", "50"):
                    e = TT[f"{role}|all|{th}|{ref}|four_wait_mean"]
                    cells.append(f"{sgn(e['delta'])} {ci(*e['ci'])}")
            L.append(" & ".join(cells) + r" \\")
    write("tier_ab.tex", "\n".join(L))
    h = [r for r in N["R6h_contrasts"] if r["wait_ms"] == "four_wait_mean" and r["population"] == "all"]
    hh = {(r["role"], r["tier"], r["comparison"], r["threshold"]): r for r in h}
    L = []
    for tier, tn in (("all_gaps", "interpolated"), ("label_median", "label-median")):
        for comp, cn in (("A_minus_PUBLIC", "tier 2 $-$ online-pose fine-tune"),):
            cells = [tn, cn]
            for role in ("val21", "mechanism_holdout14"):
                for th in (70, 50):
                    e = hh[(role, tier, comp, th)]
                    cells.append(f"{sgn(e['delta_pp'])} {ci(*e['CI95'])}")
            L.append(" & ".join(cells) + r" \\")
    write("tier2_aux.tex", "\n".join(L))


if __name__ == "__main__":
    for fn in (main_table, cross_detector, temporal, ablation, sensitivity, robust, coalign, census, population, aux_gt, tier2, opv, appendix_tables):
        fn()
    print("tables written to", OUT)

